Explaining $b\to s\ell^+\ell^-$ with CKM Unitarity Violation? A No-Go Theorem

The deficits w.r.t.~the Standard Model predictions in $B\to K^{(*)}\mu^+\mu^-$ and $B_s\to \phi\mu^+\mu^-$ have recently been substantiated by new analyses from LHCb and CMS, as well as improved theoretical predictions, resulting in strong statistical evidence for lepton flavour universal new physics effects. In this letter, we investigate the possibility of generating such an effect through CKM unitarity violation: If the true value of $V_{cb}$, extracted from $B\to D^{(*)}\ell\nu$, were larger due to an NP contamination, this would lead, via the assumed CKM unitarity within the SM, to a smaller value of $V_{ts}$ and thus to reduced theory predictions for $b\to s\ell^+\ell^-$ branching ratios. A sizable correction to the $W$-$c$-$b$ vertex is only possible close to the custodial-protected limit in which $Z$-$b$-$s$ couplings are absent. However, in a model-independent SMEFT analysis, we show that even if $C_{Hq}^{(1)}=-C_{Hq}^{(3)}$ is realized at a high scale, additional custodial-breaking effects appear due to RGE. Therefore, only a fine-tuned region in the parameter space of modified gauge boson couplings, displaying an overcompensation of the CKM unitarity-violating effect, gives a good fit to $b\to s\ell^+\ell^-$ data. The only realistic simple SM extensions to achieve this setup are vector-like quarks. However, we show that they cannot explain the $b\to s\ell^+\ell^-$ anomalies without violating bounds for electroweak precision observables as well as $K^0-\bar K^0$ and $B_s-\bar B_s$ mixing.

==> anc/fit_observables_measurements.py <==
flavio_observables = [
('<FL>(B0->K*mumu)', 0.04, 2),
('<FL>(B0->K*mumu)', 2, 4),
('<FL>(B0->K*mumu)', 4, 6),
('<P1>(B0->K*mumu)', 0.04, 2),
('<P1>(B0->K*mumu)', 2, 4),
('<P1>(B0->K*mumu)', 4, 6),
('<P4p>(B0->K*mumu)', 0.04, 2),
('<P4p>(B0->K*mumu)', 2, 4),
('<P4p>(B0->K*mumu)', 4, 6),
('<P5p>(B0->K*mumu)', 0.04, 2),
('<P5p>(B0->K*mumu)', 2, 4),
('<P5p>(B0->K*mumu)', 4, 6),
('<dBR/dq2>(B+->K*mumu)', 2.0, 4.0),
('<dBR/dq2>(B+->K*mumu)', 4.0, 6.0),
('<dBR/dq2>(B+->K*mumu)', 15.0, 19.0),
('<dBR/dq2>(B0->K*mumu)', 1.1, 2.5),
('<dBR/dq2>(B0->K*mumu)', 2.5, 4.0),
('<dBR/dq2>(B0->K*mumu)', 4.0, 6.0),
('<dBR/dq2>(B0->K*mumu)', 15.0, 19.0),
('<dBR/dq2>(Bs->phimumu)', 0.1, 0.98),
('<dBR/dq2>(Bs->phimumu)', 1.1, 2.5),
('<dBR/dq2>(Bs->phimumu)', 2.5, 4.0),
('<dBR/dq2>(Bs->phimumu)', 4.0, 6.0),
('<dBR/dq2>(Bs->phimumu)', 1.0, 6.0),
('<dBR/dq2>(Bs->phimumu)', 15.0, 19.0),
('<dBR/dq2>(B+->Kmumu)', 1.1, 2.0),
('<dBR/dq2>(B+->Kmumu)', 2.0, 3.0),
('<dBR/dq2>(B+->Kmumu)', 3.0, 4.0),
('<dBR/dq2>(B+->Kmumu)', 4.0, 5.0),
('<dBR/dq2>(B+->Kmumu)', 5.0, 6.0),
('<dBR/dq2>(B+->Kmumu)', 15.0, 22.0),
('<dBR/dq2>(B0->Kmumu)', 2.0, 4.0),
('<dBR/dq2>(B0->Kmumu)', 4.0, 6.0),
('<dBR/dq2>(B0->Kmumu)', 15.0, 22.0),
('<BR>(B->Xsmumu)', 1.0, 6.0),
('<BR>(B->Xsmumu)', 14.2, 25.0),
('<dBR/dq2>(B0->K*mumu)', 0, 2),
('<dBR/dq2>(B0->K*mumu)', 1, 2),
('<dBR/dq2>(B0->K*mumu)', 2, 4.3),
('<dBR/dq2>(B0->K*mumu)', 4.3, 6),
('<dBR/dq2>(B+->K*mumu)', 0, 2),
('<dBR/dq2>(B+->K*mumu)', 2, 4.3),
('<dBR/dq2>(B0->Kmumu)', 0, 2),
('<dBR/dq2>(B0->Kmumu)', 2, 4.3),
('<dBR/dq2>(B+->Kmumu)', 0, 2),
('<dBR/dq2>(B+->Kmumu)', 2, 4.3),
('<FL>(B0->K*mumu)', 0, 2),
('<FL>(B0->K*mumu)', 2, 4.3),
('<AFB>(B0->K*mumu)', 0, 2),
('<AFB>(B0->K*mumu)', 2, 4.3),
('<FL>(B0->K*mumu)', 1, 2),
('<FL>(B0->K*mumu)', 4.3, 6),
('<AFB>(B0->K*mumu)', 1, 2),
('<AFB>(B0->K*mumu)', 4.3, 6),
('<P1>(B0->K*mumu)', 1, 2),
('<P1>(B0->K*mumu)', 2, 4.3),
('<P1>(B0->K*mumu)', 4.3, 6),
('<P5p>(B0->K*mumu)', 1, 2),
('<P5p>(B0->K*mumu)', 2, 4.3),
('<P5p>(B0->K*mumu)', 4.3, 6),
('<FL>(B0->K*mumu)', 0.1, 0.98),
('<FL>(B0->K*mumu)', 1.1, 2.5),
('<FL>(B0->K*mumu)', 2.5, 4),
('<FL>(B0->K*mumu)', 15, 19),
('<P1>(B0->K*mumu)', 0.1, 0.98),
('<P1>(B0->K*mumu)', 1.1, 2.5),
('<P1>(B0->K*mumu)', 2.5, 4),
('<P1>(B0->K*mumu)', 15, 19),
('<P2>(B0->K*mumu)', 0.1, 0.98),
('<P2>(B0->K*mumu)', 1.1, 2.5),
('<P2>(B0->K*mumu)', 2.5, 4),
('<P2>(B0->K*mumu)', 4, 6),
('<P2>(B0->K*mumu)', 15, 19),
('<P3>(B0->K*mumu)', 0.1, 0.98),
('<P3>(B0->K*mumu)', 1.1, 2.5),
('<P3>(B0->K*mumu)', 2.5, 4),
('<P3>(B0->K*mumu)', 4, 6),
('<P3>(B0->K*mumu)', 15, 19),
('<P4p>(B0->K*mumu)', 0.1, 0.98),
('<P4p>(B0->K*mumu)', 1.1, 2.5),
('<P4p>(B0->K*mumu)', 2.5, 4),
('<P4p>(B0->K*mumu)', 15, 19),
('<P5p>(B0->K*mumu)', 0.1, 0.98),
('<P5p>(B0->K*mumu)', 1.1, 2.5),
('<P5p>(B0->K*mumu)', 2.5, 4),
('<P5p>(B0->K*mumu)', 15, 19),
('<P6p>(B0->K*mumu)', 0.1, 0.98),
('<P6p>(B0->K*mumu)', 1.1, 2.5),
('<P6p>(B0->K*mumu)', 2.5, 4),
('<P6p>(B0->K*mumu)', 4, 6),
('<P6p>(B0->K*mumu)', 15, 19),
('<P8p>(B0->K*mumu)', 0.1, 0.98),
('<P8p>(B0->K*mumu)', 1.1, 2.5),
('<P8p>(B0->K*mumu)', 2.5, 4),
('<P8p>(B0->K*mumu)', 4, 6),
('<P8p>(B0->K*mumu)', 15, 19),
('<FL>(B+->K*mumu)', 0.1, 0.98),
('<FL>(B+->K*mumu)', 1.1, 2.5),
('<FL>(B+->K*mumu)', 2.5, 4),
('<FL>(B+->K*mumu)', 4, 6),
('<FL>(B+->K*mumu)', 15, 19),
('<P1>(B+->K*mumu)', 0.1, 0.98),
('<P1>(B+->K*mumu)', 1.1, 2.5),
('<P1>(B+->K*mumu)', 2.5, 4),
('<P1>(B+->K*mumu)', 4, 6),
('<P1>(B+->K*mumu)', 15, 19),
('<P2>(B+->K*mumu)', 0.1, 0.98),
('<P2>(B+->K*mumu)', 1.1, 2.5),
('<P2>(B+->K*mumu)', 2.5, 4),
('<P2>(B+->K*mumu)', 4, 6),
('<P2>(B+->K*mumu)', 15, 19),
('<P3>(B+->K*mumu)', 0.1, 0.98),
('<P3>(B+->K*mumu)', 1.1, 2.5),
('<P3>(B+->K*mumu)', 2.5, 4),
('<P3>(B+->K*mumu)', 4, 6),
('<P3>(B+->K*mumu)', 15, 19),
('<P4p>(B+->K*mumu)', 0.1, 0.98),
('<P4p>(B+->K*mumu)', 1.1, 2.5),
('<P4p>(B+->K*mumu)', 2.5, 4),
('<P4p>(B+->K*mumu)', 4, 6),
('<P4p>(B+->K*mumu)', 15, 19),
('<P5p>(B+->K*mumu)', 0.1, 0.98),
('<P5p>(B+->K*mumu)', 1.1, 2.5),
('<P5p>(B+->K*mumu)', 2.5, 4),
('<P5p>(B+->K*mumu)', 4, 6),
('<P5p>(B+->K*mumu)', 15, 19),
('<P6p>(B+->K*mumu)', 0.1, 0.98),
('<P6p>(B+->K*mumu)', 1.1, 2.5),
('<P6p>(B+->K*mumu)', 2.5, 4),
('<P6p>(B+->K*mumu)', 4, 6),
('<P6p>(B+->K*mumu)', 15, 19),
('<P8p>(B+->K*mumu)', 0.1, 0.98),
('<P8p>(B+->K*mumu)', 1.1, 2.5),
('<P8p>(B+->K*mumu)', 2.5, 4),
('<P8p>(B+->K*mumu)', 4, 6),
('<P8p>(B+->K*mumu)', 15, 19),
('<dBR/dq2>(Lambdab->Lambdamumu)', 15, 20),
('<AFBh>(Lambdab->Lambdamumu)', 15, 20),
('<AFBl>(Lambdab->Lambdamumu)', 15, 20),
('<AFBlh>(Lambdab->Lambdamumu)', 15, 20),
'BR(Bs->mumu)',
'tau_mumu',
'BR(Bs->ee)',
('<FL>(Bs->phimumu)', 0.1, 0.98),
('<FL>(Bs->phimumu)', 1.1, 4.0),
('<FL>(Bs->phimumu)', 4.0, 6.0),
('<FL>(Bs->phimumu)', 15.0, 18.9),
('<S3>(Bs->phimumu)', 0.1, 0.98),
('<S3>(Bs->phimumu)', 1.1, 4.0),
('<S3>(Bs->phimumu)', 4.0, 6.0),
('<S3>(Bs->phimumu)', 15.0, 18.9),
('<S4>(Bs->phimumu)', 0.1, 0.98),
('<S4>(Bs->phimumu)', 1.1, 4.0),
('<S4>(Bs->phimumu)', 4.0, 6.0),
('<S4>(Bs->phimumu)', 15.0, 18.9),
('<S7>(Bs->phimumu)', 0.1, 0.98),
('<S7>(Bs->phimumu)', 1.1, 4.0),
('<S7>(Bs->phimumu)', 4.0, 6.0),
('<S7>(Bs->phimumu)', 15.0, 18.9),
('<BR>(B->Xsee)', 1.0, 6.0),
('<BR>(B->Xsee)', 14.2, 25.0),
('<P2>(B0->K*ee)', 0.000784, 0.257),
('<FL>(B0->K*ee)', 0.000784, 0.257),
('<P1>(B0->K*ee)', 0.000784, 0.257),
('<ATIm>(B0->K*ee)', 0.000784, 0.257),
('<FL>(B0->K*mumu)', 1.1, 2),
('<P1>(B0->K*mumu)', 1.1, 2),
('<P2>(B0->K*mumu)', 1.1, 2),
('<P3>(B0->K*mumu)', 1.1, 2),
('<P4p>(B0->K*mumu)', 1.1, 2),
('<P5p>(B0->K*mumu)', 1.1, 2),
('<P6p>(B0->K*mumu)', 1.1, 2),
('<P8p>(B0->K*mumu)', 1.1, 2),
('<P2>(B0->K*mumu)', 2, 4.3),
('<P3>(B0->K*mumu)', 2, 4.3),
('<P4p>(B0->K*mumu)', 2, 4.3),
('<P6p>(B0->K*mumu)', 2, 4.3),
('<P8p>(B0->K*mumu)', 2, 4.3),
('<P2>(B0->K*mumu)', 4.3, 6),
('<P3>(B0->K*mumu)', 4.3, 6),
('<P4p>(B0->K*mumu)', 4.3, 6),
('<P6p>(B0->K*mumu)', 4.3, 6),
('<P8p>(B0->K*mumu)', 4.3, 6),
('<dBR/dq2>(B+->Kmumu)', 0.1, 0.98),
('<dBR/dq2>(B+->Kmumu)', 16.0, 17.0),
('<dBR/dq2>(B+->Kmumu)', 17.0, 18.0),
('<dBR/dq2>(B+->Kmumu)', 18.0, 19.24),
('<dBR/dq2>(B+->Kmumu)', 19.24, 22.9),
('<dBR/dq2>(Bs->phimumu)', 15, 16),
('<dBR/dq2>(Bs->phimumu)', 16, 19),
('<FL>(Bs->phimumu)', 15, 16),
('<FL>(Bs->phimumu)', 16, 19),
('<FL>(B0->K*ee)', 1.1, 6),
('<P1>(B0->K*ee)', 1.1, 6),
('<P4p>(B0->K*ee)', 1.1, 6),
('<P5p>(B0->K*ee)', 1.1, 6),
('<P2>(B0->K*ee)', 1.1, 6),
('<P6p>(B0->K*ee)', 1.1, 6),
('<P8p>(B0->K*ee)', 1.1, 6),
('<P3>(B0->K*ee)', 1.1, 6),
('<dBR/dq2>(B0->K*mumu)', 0.06, 0.98),
('<dBR/dq2>(B0->K*mumu)', 15.0, 17.0),
('<dBR/dq2>(B0->K*mumu)', 17.0, 19.0),
('<FL>(B0->K*mumu)', 0.06, 0.98),
('<P1>(B0->K*mumu)', 0.06, 0.98),
('<P2>(B0->K*mumu)', 0.06, 0.98),
('<P3>(B0->K*mumu)', 0.06, 0.98),
('<P4p>(B0->K*mumu)', 0.06, 0.98),
('<P5p>(B0->K*mumu)', 0.06, 0.98),
('<P6p>(B0->K*mumu)', 0.06, 0.98),
('<P8p>(B0->K*mumu)', 0.06, 0.98),
('<FL>(B0->K*mumu)', 15.0, 17.0),
('<P1>(B0->K*mumu)', 15.0, 17.0),
('<P2>(B0->K*mumu)', 15.0, 17.0),
('<P3>(B0->K*mumu)', 15.0, 17.0),
('<P4p>(B0->K*mumu)', 15.0, 17.0),
('<P5p>(B0->K*mumu)', 15.0, 17.0),
('<P6p>(B0->K*mumu)', 15.0, 17.0),
('<P8p>(B0->K*mumu)', 15.0, 17.0),
('<FL>(B0->K*mumu)', 17.0, 19.0),
('<P1>(B0->K*mumu)', 17.0, 19.0),
('<P2>(B0->K*mumu)', 17.0, 19.0),
('<P3>(B0->K*mumu)', 17.0, 19.0),
('<P4p>(B0->K*mumu)', 17.0, 19.0),
('<P5p>(B0->K*mumu)', 17.0, 19.0),
('<P6p>(B0->K*mumu)', 17.0, 19.0),
('<P8p>(B0->K*mumu)', 17.0, 19.0),
]

flavio_measurements = [
'ATLAS B->K*mumu 2017 FL',
'ATLAS B->K*mumu 2017 P1',
'ATLAS B->K*mumu 2017 P4p',
'ATLAS B->K*mumu 2017 P5p',
'CMS Bs->mumu effective lifetime 2022',
'LHCb Bs->mumu effective lifetime 2021',
'BaBar B->Xll 2013',
'CDF B+->K*mumu 2012',
'CDF B+>Kmumu 2012',
'CDF B0->K*mumu AFB 2012',
'CDF B0->K*mumu BR 2012',
'CDF B0->K*mumu FL 2012',
'CDF B0->Kmumu 2012',
'CDF Bs->phimumu 2012',
'CMS B->K*mumu 2013 combined with 2015',
'CMS B->K*mumu 2013 combined with 2015 BR',
'CMS B->K*mumu 2015 4.3-6',
'CMS B->K*mumu 2015 4.3-6 BR',
'CMS B->K*mumu 2017 P1',
'CMS B->K*mumu 2017 P5p',
'GSSS combination Bs->mumu 2022',
'LHCb B+->K*mumu 2020 P 0.1-0.98',
'LHCb B+->K*mumu 2020 P 1.1-2.5',
'LHCb B+->K*mumu 2020 P 15-19',
'LHCb B+->K*mumu 2020 P 2.5-4',
'LHCb B+->K*mumu 2020 P 4-6',
'LHCb B+->K*mumu BR 2014',
'LHCb B+->Kmumu BR 2014',
'LHCb B->ee 2020',
'LHCb B->K*ee 2020',
'LHCb B->K*mumu 2020 P 0.1-0.98',
'LHCb B->K*mumu 2020 P 1.1-2.5',
'LHCb B->K*mumu 2020 P 15-19',
'LHCb B->K*mumu 2020 P 2.5-4',
'LHCb B->K*mumu 2020 P 4-6',
'LHCb B0->K*mumu BR 2016',
'LHCb B0->Kmumu BR 2014',
'LHCb Bs->phimumu 2021 0.1-0.98 GeV^2',
'LHCb Bs->phimumu 2021 1.1-4.0 GeV^2',
'LHCb Bs->phimumu 2021 4.0-6.0 GeV^2',
'LHCb Bs->phimumu 2021 15.0-18.9 GeV^2',
'LHCb Bs->phimumu BR 2021',
'LHCb Lambdab->Lambdamumu 2015 BR',
'LHCb Lambdab->Lambdamumu 2018',
'LHCb Bs->K*mumu 2018',
'CMS B->K*mumu 2024 1.1-2',
'CMS B->K*mumu 2024 2-4.3',
'CMS B->K*mumu 2024 4.3-6',
'CMS B+->Kmumu BR 2024',
'CMS Bs->phimumu 2026',
'LHCb B->K*ee 2025 P',
'LHCb B->K*mumu 2025 configuration (ii) P 0.06-0.98',
'LHCb B->K*mumu 2025 configuration (ii) P 1.1-2.5',
'LHCb B->K*mumu 2025 configuration (ii) P 2.5-4.0',
'LHCb B->K*mumu 2025 configuration (ii) P 4.0-6.0',
'LHCb B->K*mumu 2025 configuration (ii) P 15.0-17.0',
'LHCb B->K*mumu 2025 configuration (ii) P 17.0-19.0',
'LHCb B->K*mumu 2025 configuration (ii) BR',
]

